Measurement of the Z+b-jet cross-section in pp collisions at $\sqrt{s}=7{\mathrm{\,Te\kern -0.1em V}}$ in the forward region

The associated production of a Z boson or an off-shell photon $\gamma^*$ with a bottom quark in the forward region is studied using proton-proton collisions at a centre-of-mass energy of $7{\mathrm{\,Te\kern -0.1em V}}$. The Z bosons are reconstructed in the ${\text{Z}/\gamma^*}\!\rightarrow{\mu^{+}\mu^{-}}$ final state from muons with a transverse momentum larger than $20{\mathrm{\,Ge\kern -0.1em V}}$, while two transverse momentum thresholds are considered for jets ($10{\mathrm{\,Ge\kern -0.1em V}}$ and $20{\mathrm{\,Ge\kern -0.1em V}}$). Both muons and jets are reconstructed in the pseudorapidity range $2.0 < \eta < 4.5$. The results are based on data corresponding to $1.0{\,\mbox{fb}^{-1}}$ recorded in 2011 with the LHCb detector. The measurement of the Z+b-jet cross-section is normalized to the Z+jet cross-section. The measured cross-sections are \begin{equation*} \sigma(\text{$\text{Z}/\gamma^*(\mu^{+}\mu^{-})$+b-jet}) = 295 \pm 60~(\text{stat}) \pm 51~(\text{syst}) \pm 10~(\text{lumi}) {\,\mbox{fb}} \end{equation*} for ${p_{\rm T}}$(jet)$>10{\mathrm{\,Ge\kern -0.1em V}}$, and \begin{equation*} \sigma(\text{$\text{Z}/\gamma^*(\mu^{+}\mu^{-})$+b-jet}) = 128 \pm 36~(\text{stat}) \pm 22~(\text{syst}) \pm 5~(\text{lumi}) {\,\mbox{fb}} \end{equation*} for ${p_{\rm T}}$(jet)$>20{\mathrm{\,Ge\kern -0.1em V}}$.

==> figs/Fig1a.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Nov  3 11:12:46 2014) by ROOT version5.34/20
   TCanvas *c1 = new TCanvas("c1", "c1",10,44,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-306.1728,-8.233223,7595.062,43.22442);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1F *ptbjets = new TH1F("ptbjets","",50,0,20000);
   ptbjets->SetBinContent(3,28);
   ptbjets->SetBinContent(4,31);
   ptbjets->SetBinContent(5,32);
   ptbjets->SetBinContent(6,20);
   ptbjets->SetBinContent(7,19);
   ptbjets->SetBinContent(8,7);
   ptbjets->SetBinContent(9,15);
   ptbjets->SetBinContent(10,7);
   ptbjets->SetBinContent(11,10);
   ptbjets->SetBinContent(12,2);
   ptbjets->SetBinContent(13,1);
   ptbjets->SetBinContent(14,1);
   ptbjets->SetBinContent(17,3);
   ptbjets->SetEntries(176);
   ptbjets->SetStats(0);
   ptbjets->SetLineWidth(2);
   ptbjets->SetMarkerStyle(20);
   ptbjets->GetXaxis()->SetTitle("M_{corr} [MeV]");
   ptbjets->GetXaxis()->SetRange(3,18);
   ptbjets->GetXaxis()->SetNdivisions(505);
   ptbjets->GetXaxis()->SetLabelFont(132);
   ptbjets->GetXaxis()->SetLabelOffset(0.01);
   ptbjets->GetXaxis()->SetLabelSize(0.06);
   ptbjets->GetXaxis()->SetTitleSize(0.072);
   ptbjets->GetXaxis()->SetTitleOffset(0.95);
   ptbjets->GetXaxis()->SetTitleFont(132);
   ptbjets->GetYaxis()->SetTitle("Events / (400 MeV)");
   ptbjets->GetYaxis()->SetLabelFont(132);
   ptbjets->GetYaxis()->SetLabelOffset(0.01);
   ptbjets->GetYaxis()->SetLabelSize(0.06);
   ptbjets->GetYaxis()->SetTitleSize(0.072);
   ptbjets->GetYaxis()->SetTitleOffset(0.95);
   ptbjets->GetYaxis()->SetTitleFont(132);
   ptbjets->GetZaxis()->SetLabelFont(132);
   ptbjets->GetZaxis()->SetLabelSize(0.06);
   ptbjets->GetZaxis()->SetTitleSize(0.072);
   ptbjets->GetZaxis()->SetTitleOffset(1.2);
   ptbjets->GetZaxis()->SetTitleFont(132);
   ptbjets->Draw("e");
   
   TH1F *TopoMCorr_eta2_pt1 = new TH1F("TopoMCorr_eta2_pt1","TopoMCorr",50,0,20000);
   TopoMCorr_eta2_pt1->SetBinContent(3,30.77029);
   TopoMCorr_eta2_pt1->SetBinContent(4,30.28632);
   TopoMCorr_eta2_pt1->SetBinContent(5,26.41038);
   TopoMCorr_eta2_pt1->SetBinContent(6,24.43933);
   TopoMCorr_eta2_pt1->SetBinContent(7,18.91404);
   TopoMCorr_eta2_pt1->SetBinContent(8,14.82619);
   TopoMCorr_eta2_pt1->SetBinContent(9,11.08655);
   TopoMCorr_eta2_pt1->SetBinContent(10,7.71708);
   TopoMCorr_eta2_pt1->SetBinContent(11,5.067644);
   TopoMCorr_eta2_pt1->SetBinContent(12,2.826423);
   TopoMCorr_eta2_pt1->SetBinContent(13,1.521107);
   TopoMCorr_eta2_pt1->SetBinContent(14,1.039882);
   TopoMCorr_eta2_pt1->SetBinContent(15,0.4421218);
   TopoMCorr_eta2_pt1->SetBinContent(16,0.241989);
   TopoMCorr_eta2_pt1->SetBinContent(17,0.295145);
   TopoMCorr_eta2_pt1->SetBinContent(18,0.1160307);
   TopoMCorr_eta2_pt1->SetEntries(207605);
   TopoMCorr_eta2_pt1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#66ccff");
   TopoMCorr_eta2_pt1->SetFillColor(ci);
   TopoMCorr_eta2_pt1->SetFillStyle(1002);

   ci = TColor::GetColor("#66ccff");
   TopoMCorr_eta2_pt1->SetLineColor(ci);
   TopoMCorr_eta2_pt1->SetLineWidth(2);
   TopoMCorr_eta2_pt1->SetMarkerStyle(20);
   TopoMCorr_eta2_pt1->GetXaxis()->SetRange(1,100);
   TopoMCorr_eta2_pt1->GetXaxis()->SetNdivisions(505);
   TopoMCorr_eta2_pt1->GetXaxis()->SetLabelFont(132);
   TopoMCorr_eta2_pt1->GetXaxis()->SetLabelOffset(0.01);
   TopoMCorr_eta2_pt1->GetXaxis()->SetLabelSize(0.06);
   TopoMCorr_eta2_pt1->GetXaxis()->SetTitleSize(0.072);
   TopoMCorr_eta2_pt1->GetXaxis()->SetTitleOffset(0.95);
   TopoMCorr_eta2_pt1->GetXaxis()->SetTitleFont(132);
   TopoMCorr_eta2_pt1->GetYaxis()->SetLabelFont(132);
   TopoMCorr_eta2_pt1->GetYaxis()->SetLabelOffset(0.01);
   TopoMCorr_eta2_pt1->GetYaxis()->SetLabelSize(0.06);
   TopoMCorr_eta2_pt1->GetYaxis()->SetTitleSize(0.072);
   TopoMCorr_eta2_pt1->GetYaxis()->SetTitleOffset(0.95);
   TopoMCorr_eta2_pt1->GetYaxis()->SetTitleFont(132);
   TopoMCorr_eta2_pt1->GetZaxis()->SetLabelFont(132);
   TopoMCorr_eta2_pt1->GetZaxis()->SetLabelSize(0.06);
   TopoMCorr_eta2_pt1->GetZaxis()->SetTitleSize(0.072);
   TopoMCorr_eta2_pt1->GetZaxis()->SetTitleOffset(1.2);
   TopoMCorr_eta2_pt1->GetZaxis()->SetTitleFont(132);
   TopoMCorr_eta2_pt1->Draw("same");
   
   TH1F *TopoMCorr_eta2_pt1 = new TH1F("TopoMCorr_eta2_pt1","TopoMCorr",50,0,20000);
   TopoMCorr_eta2_pt1->SetBinContent(3,1.27663);
   TopoMCorr_eta2_pt1->SetBinContent(4,8.970651);
   TopoMCorr_eta2_pt1->SetBinContent(5,17.50497);
   TopoMCorr_eta2_pt1->SetBinContent(6,18.55383);
   TopoMCorr_eta2_pt1->SetBinContent(7,14.30703);
   TopoMCorr_eta2_pt1->SetBinContent(8,11.93855);
   TopoMCorr_eta2_pt1->SetBinContent(9,9.146757);
   TopoMCorr_eta2_pt1->SetBinContent(10,6.372451);
   TopoMCorr_eta2_pt1->SetBinContent(11,4.031619);
   TopoMCorr_eta2_pt1->SetBinContent(12,2.429647);
   TopoMCorr_eta2_pt1->SetBinContent(13,1.278633);
   TopoMCorr_eta2_pt1->SetBinContent(14,0.621063);
   TopoMCorr_eta2_pt1->SetBinContent(15,0.2878202);
   TopoMCorr_eta2_pt1->SetBinContent(16,0.1538166);
   TopoMCorr_eta2_pt1->SetBinContent(17,0.09675717);
   TopoMCorr_eta2_pt1->SetBinContent(18,0.02785832);
   TopoMCorr_eta2_pt1->SetEntries(204021);
   TopoMCorr_eta2_pt1->SetStats(0);

   ci = TColor::GetColor("#99ff66");
   TopoMCorr_eta2_pt1->SetFillColor(ci);
   TopoMCorr_eta2_pt1->SetFillStyle(1002);

   ci = TColor::GetColor("#99ff66");
   TopoMCorr_eta2_pt1->SetLineColor(ci);
   TopoMCorr_eta2_pt1->SetLineWidth(2);
   TopoMCorr_eta2_pt1->SetMarkerStyle(20);
   TopoMCorr_eta2_pt1->GetXaxis()->SetRange(1,100);
   TopoMCorr_eta2_pt1->GetXaxis()->SetNdivisions(505);
   TopoMCorr_eta2_pt1->GetXaxis()->SetLabelFont(132);
   TopoMCorr_eta2_pt1->GetXaxis()->SetLabelOffset(0.01);
   TopoMCorr_eta2_pt1->GetXaxis()->SetLabelSize(0.06);
   TopoMCorr_eta2_pt1->GetXaxis()->SetTitleSize(0.072);
   TopoMCorr_eta2_pt1->GetXaxis()->SetTitleOffset(0.95);
   TopoMCorr_eta2_pt1->GetXaxis()->SetTitleFont(132);
   TopoMCorr_eta2_pt1->GetYaxis()->SetLabelFont(132);
   TopoMCorr_eta2_pt1->GetYaxis()->SetLabelOffset(0.01);
   TopoMCorr_eta2_pt1->GetYaxis()->SetLabelSize(0.06);
   TopoMCorr_eta2_pt1->GetYaxis()->SetTitleSize(0.072);
   TopoMCorr_eta2_pt1->GetYaxis()->SetTitleOffset(0.95);
   TopoMCorr_eta2_pt1->GetYaxis()->SetTitleFont(132);
   TopoMCorr_eta2_pt1->GetZaxis()->SetLabelFont(132);
   TopoMCorr_eta2_pt1->GetZaxis()->SetLabelSize(0.06);
   TopoMCorr_eta2_pt1->GetZaxis()->SetTitleSize(0.072);
   TopoMCorr_eta2_pt1->GetZaxis()->SetTitleOffset(1.2);
   TopoMCorr_eta2_pt1->GetZaxis()->SetTitleFont(132);
   TopoMCorr_eta2_pt1->Draw("same");
   
   TH1F *TopoMCorr_eta2_pt1 = new TH1F("TopoMCorr_eta2_pt1","TopoMCorr",50,0,20000);
   TopoMCorr_eta2_pt1->SetBinContent(3,0.5913214);
   TopoMCorr_eta2_pt1->SetBinContent(4,4.965229);
   TopoMCorr_eta2_pt1->SetBinContent(5,9.553815);
   TopoMCorr_eta2_pt1->SetBinContent(6,11.50802);
   TopoMCorr_eta2_pt1->SetBinContent(7,11.16454);
   TopoMCorr_eta2_pt1->SetBinContent(8,10.59957);
   TopoMCorr_eta2_pt1->SetBinContent(9,8.672147);
   TopoMCorr_eta2_pt1->SetBinContent(10,6.200585);
   TopoMCorr_eta2_pt1->SetBinContent(11,3.921596);
   TopoMCorr_eta2_pt1->SetBinContent(12,2.369962);
   TopoMCorr_eta2_pt1->SetBinContent(13,1.236206);
   TopoMCorr_eta2_pt1->SetBinContent(14,0.5836695);
   TopoMCorr_eta2_pt1->SetBinContent(15,0.2669661);
   TopoMCorr_eta2_pt1->SetBinContent(16,0.1394345);
   TopoMCorr_eta2_pt1->SetBinContent(17,0.088847);
   TopoMCorr_eta2_pt1->SetBinContent(18,0.02210547);
   TopoMCorr_eta2_pt1->SetEntries(169097);
   TopoMCorr_eta2_pt1->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   TopoMCorr_eta2_pt1->SetFillColor(ci);
   TopoMCorr_eta2_pt1->SetFillStyle(1002);

   ci = TColor::GetColor("#ff0000");
   TopoMCorr_eta2_pt1->SetLineColor(ci);
   TopoMCorr_eta2_pt1->SetLineWidth(2);
   TopoMCorr_eta2_pt1->SetMarkerStyle(20);
   TopoMCorr_eta2_pt1->GetXaxis()->SetRange(1,100);
   TopoMCorr_eta2_pt1->GetXaxis()->SetNdivisions(505);
   TopoMCorr_eta2_pt1->GetXaxis()->SetLabelFont(132);
   TopoMCorr_eta2_pt1->GetXaxis()->SetLabelOffset(0.01);
   TopoMCorr_eta2_pt1->GetXaxis()->SetLabelSize(0.06);
   TopoMCorr_eta2_pt1->GetXaxis()->SetTitleSize(0.072);
   TopoMCorr_eta2_pt1->GetXaxis()->SetTitleOffset(0.95);
   TopoMCorr_eta2_pt1->GetXaxis()->SetTitleFont(132);
   TopoMCorr_eta2_pt1->GetYaxis()->SetLabelFont(132);
   TopoMCorr_eta2_pt1->GetYaxis()->SetLabelOffset(0.01);
   TopoMCorr_eta2_pt1->GetYaxis()->SetLabelSize(0.06);
   TopoMCorr_eta2_pt1->GetYaxis()->SetTitleSize(0.072);
   TopoMCorr_eta2_pt1->GetYaxis()->SetTitleOffset(0.95);
   TopoMCorr_eta2_pt1->GetYaxis()->SetTitleFont(132);
   TopoMCorr_eta2_pt1->GetZaxis()->SetLabelFont(132);
   TopoMCorr_eta2_pt1->GetZaxis()->SetLabelSize(0.06);
   TopoMCorr_eta2_pt1->GetZaxis()->SetTitleSize(0.072);
   TopoMCorr_eta2_pt1->GetZaxis()->SetTitleOffset(1.2);
   TopoMCorr_eta2_pt1->GetZaxis()->SetTitleFont(132);
   TopoMCorr_eta2_pt1->Draw("same");
   
   TH1F *ptbjets = new TH1F("ptbjets","",50,0,20000);
   ptbjets->SetBinContent(3,28);
   ptbjets->SetBinContent(4,31);
   ptbjets->SetBinContent(5,32);
   ptbjets->SetBinContent(6,20);
   ptbjets->SetBinContent(7,19);
   ptbjets->SetBinContent(8,7);
   ptbjets->SetBinContent(9,15);
   ptbjets->SetBinContent(10,7);
   ptbjets->SetBinContent(11,10);
   ptbjets->SetBinContent(12,2);
   ptbjets->SetBinContent(13,1);
   ptbjets->SetBinContent(14,1);
   ptbjets->SetBinContent(17,3);
   ptbjets->SetEntries(176);
   ptbjets->SetStats(0);
   ptbjets->SetLineWidth(2);
   ptbjets->SetMarkerStyle(20);
   ptbjets->GetXaxis()->SetTitle("M_{corr} [MeV]");
   ptbjets->GetXaxis()->SetRange(3,18);
   ptbjets->GetXaxis()->SetNdivisions(505);
   ptbjets->GetXaxis()->SetLabelFont(132);
   ptbjets->GetXaxis()->SetLabelOffset(0.01);
   ptbjets->GetXaxis()->SetLabelSize(0.06);
   ptbjets->GetXaxis()->SetTitleSize(0.072);
   ptbjets->GetXaxis()->SetTitleOffset(0.95);
   ptbjets->GetXaxis()->SetTitleFont(132);
   ptbjets->GetYaxis()->SetTitle("Events / (400 MeV)");
   ptbjets->GetYaxis()->SetLabelFont(132);
   ptbjets->GetYaxis()->SetLabelOffset(0.01);
   ptbjets->GetYaxis()->SetLabelSize(0.06);
   ptbjets->GetYaxis()->SetTitleSize(0.072);
   ptbjets->GetYaxis()->SetTitleOffset(0.95);
   ptbjets->GetYaxis()->SetTitleFont(132);
   ptbjets->GetZaxis()->SetLabelFont(132);
   ptbjets->GetZaxis()->SetLabelSize(0.06);
   ptbjets->GetZaxis()->SetTitleSize(0.072);
   ptbjets->GetZaxis()->SetTitleOffset(1.2);
   ptbjets->GetZaxis()->SetTitleFont(132);
   ptbjets->Draw("same e");
   
   TLegend *leg = new TLegend(0.6,0.6,0.95,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("ptbjets","Data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TopoMCorr_eta2_pt1","Z+l-jet","f");

   ci = TColor::GetColor("#66ccff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1002);

   ci = TColor::GetColor("#66ccff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TopoMCorr_eta2_pt1","Z+c-jet","f");

   ci = TColor::GetColor("#99ff66");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1002);

   ci = TColor::GetColor("#99ff66");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TopoMCorr_eta2_pt1","Z+b-jet","f");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1002);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.69,0.4,0.84,0.52,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *text = pt->AddText("LHCb");
   pt->Draw();
   
   TH1F *ptbjets__1 = new TH1F("ptbjets__1","",50,0,20000);
   ptbjets__1->SetBinContent(3,28);
   ptbjets__1->SetBinContent(4,31);
   ptbjets__1->SetBinContent(5,32);
   ptbjets__1->SetBinContent(6,20);
   ptbjets__1->SetBinContent(7,19);
   ptbjets__1->SetBinContent(8,7);
   ptbjets__1->SetBinContent(9,15);
   ptbjets__1->SetBinContent(10,7);
   ptbjets__1->SetBinContent(11,10);
   ptbjets__1->SetBinContent(12,2);
   ptbjets__1->SetBinContent(13,1);
   ptbjets__1->SetBinContent(14,1);
   ptbjets__1->SetBinContent(17,3);
   ptbjets__1->SetEntries(176);
   ptbjets__1->SetDirectory(0);
   ptbjets__1->SetStats(0);
   ptbjets__1->SetLineWidth(2);
   ptbjets__1->SetMarkerStyle(20);
   ptbjets__1->GetXaxis()->SetTitle("M_{corr} [MeV]");
   ptbjets__1->GetXaxis()->SetRange(3,18);
   ptbjets__1->GetXaxis()->SetNdivisions(505);
   ptbjets__1->GetXaxis()->SetLabelFont(132);
   ptbjets__1->GetXaxis()->SetLabelOffset(0.01);
   ptbjets__1->GetXaxis()->SetLabelSize(0.06);
   ptbjets__1->GetXaxis()->SetTitleSize(0.072);
   ptbjets__1->GetXaxis()->SetTitleOffset(0.95);
   ptbjets__1->GetXaxis()->SetTitleFont(132);
   ptbjets__1->GetYaxis()->SetTitle("Events / (400 MeV)");
   ptbjets__1->GetYaxis()->SetLabelFont(132);
   ptbjets__1->GetYaxis()->SetLabelOffset(0.01);
   ptbjets__1->GetYaxis()->SetLabelSize(0.06);
   ptbjets__1->GetYaxis()->SetTitleSize(0.072);
   ptbjets__1->GetYaxis()->SetTitleOffset(0.95);
   ptbjets__1->GetYaxis()->SetTitleFont(132);
   ptbjets__1->GetZaxis()->SetLabelFont(132);
   ptbjets__1->GetZaxis()->SetLabelSize(0.06);
   ptbjets__1->GetZaxis()->SetTitleSize(0.072);
   ptbjets__1->GetZaxis()->SetTitleOffset(1.2);
   ptbjets__1->GetZaxis()->SetTitleFont(132);
   ptbjets__1->Draw("sameaxis");
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig1b.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Nov  3 11:13:20 2014) by ROOT version5.34/20
   TCanvas *c1 = new TCanvas("c1", "c1",10,44,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-306.1728,-5.196345,7595.062,27.28081);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1F *ptbjets = new TH1F("ptbjets","",50,0,20000);
   ptbjets->SetBinContent(3,13);
   ptbjets->SetBinContent(4,19);
   ptbjets->SetBinContent(5,17);
   ptbjets->SetBinContent(6,11);
   ptbjets->SetBinContent(7,13);
   ptbjets->SetBinContent(8,3);
   ptbjets->SetBinContent(9,7);
   ptbjets->SetBinContent(10,4);
   ptbjets->SetBinContent(11,4);
   ptbjets->SetBinContent(12,2);
   ptbjets->SetBinContent(13,1);
   ptbjets->SetBinContent(14,1);
   ptbjets->SetBinContent(17,2);
   ptbjets->SetEntries(97);
   ptbjets->SetStats(0);
   ptbjets->SetLineWidth(2);
   ptbjets->SetMarkerStyle(20);
   ptbjets->GetXaxis()->SetTitle("M_{corr} [MeV]");
   ptbjets->GetXaxis()->SetRange(3,18);
   ptbjets->GetXaxis()->SetNdivisions(505);
   ptbjets->GetXaxis()->SetLabelFont(132);
   ptbjets->GetXaxis()->SetLabelOffset(0.01);
   ptbjets->GetXaxis()->SetLabelSize(0.06);
   ptbjets->GetXaxis()->SetTitleSize(0.072);
   ptbjets->GetXaxis()->SetTitleOffset(0.95);
   ptbjets->GetXaxis()->SetTitleFont(132);
   ptbjets->GetYaxis()->SetTitle("Events / (400 MeV)");
   ptbjets->GetYaxis()->SetLabelFont(132);
   ptbjets->GetYaxis()->SetLabelOffset(0.01);
   ptbjets->GetYaxis()->SetLabelSize(0.06);
   ptbjets->GetYaxis()->SetTitleSize(0.072);
   ptbjets->GetYaxis()->SetTitleOffset(0.95);
   ptbjets->GetYaxis()->SetTitleFont(132);
   ptbjets->GetZaxis()->SetLabelFont(132);
   ptbjets->GetZaxis()->SetLabelSize(0.06);
   ptbjets->GetZaxis()->SetTitleSize(0.072);
   ptbjets->GetZaxis()->SetTitleOffset(1.2);
   ptbjets->GetZaxis()->SetTitleFont(132);
   ptbjets->Draw("e");
   
   TH1F *TopoMCorr_eta2_pt1 = new TH1F("TopoMCorr_eta2_pt1","TopoMCorr",50,0,20000);
   TopoMCorr_eta2_pt1->SetBinContent(3,16.01803);
   TopoMCorr_eta2_pt1->SetBinContent(4,16.4232);
   TopoMCorr_eta2_pt1->SetBinContent(5,15.18196);
   TopoMCorr_eta2_pt1->SetBinContent(6,14.07819);
   TopoMCorr_eta2_pt1->SetBinContent(7,10.59595);
   TopoMCorr_eta2_pt1->SetBinContent(8,8.182263);
   TopoMCorr_eta2_pt1->SetBinContent(9,6.05701);
   TopoMCorr_eta2_pt1->SetBinContent(10,4.195869);
   TopoMCorr_eta2_pt1->SetBinContent(11,2.750457);
   TopoMCorr_eta2_pt1->SetBinContent(12,1.539164);
   TopoMCorr_eta2_pt1->SetBinContent(13,0.8288127);
   TopoMCorr_eta2_pt1->SetBinContent(14,0.560219);
   TopoMCorr_eta2_pt1->SetBinContent(15,0.239526);
   TopoMCorr_eta2_pt1->SetBinContent(16,0.1313741);
   TopoMCorr_eta2_pt1->SetBinContent(17,0.1563094);
   TopoMCorr_eta2_pt1->SetBinContent(18,0.06149046);
   TopoMCorr_eta2_pt1->SetEntries(207605);
   TopoMCorr_eta2_pt1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#66ccff");
   TopoMCorr_eta2_pt1->SetFillColor(ci);
   TopoMCorr_eta2_pt1->SetFillStyle(1002);

   ci = TColor::GetColor("#66ccff");
   TopoMCorr_eta2_pt1->SetLineColor(ci);
   TopoMCorr_eta2_pt1->SetLineWidth(2);
   TopoMCorr_eta2_pt1->SetMarkerStyle(20);
   TopoMCorr_eta2_pt1->GetXaxis()->SetRange(1,100);
   TopoMCorr_eta2_pt1->GetXaxis()->SetNdivisions(505);
   TopoMCorr_eta2_pt1->GetXaxis()->SetLabelFont(132);
   TopoMCorr_eta2_pt1->GetXaxis()->SetLabelOffset(0.01);
   TopoMCorr_eta2_pt1->GetXaxis()->SetLabelSize(0.06);
   TopoMCorr_eta2_pt1->GetXaxis()->SetTitleSize(0.072);
   TopoMCorr_eta2_pt1->GetXaxis()->SetTitleOffset(0.95);
   TopoMCorr_eta2_pt1->GetXaxis()->SetTitleFont(132);
   TopoMCorr_eta2_pt1->GetYaxis()->SetLabelFont(132);
   TopoMCorr_eta2_pt1->GetYaxis()->SetLabelOffset(0.01);
   TopoMCorr_eta2_pt1->GetYaxis()->SetLabelSize(0.06);
   TopoMCorr_eta2_pt1->GetYaxis()->SetTitleSize(0.072);
   TopoMCorr_eta2_pt1->GetYaxis()->SetTitleOffset(0.95);
   TopoMCorr_eta2_pt1->GetYaxis()->SetTitleFont(132);
   TopoMCorr_eta2_pt1->GetZaxis()->SetLabelFont(132);
   TopoMCorr_eta2_pt1->GetZaxis()->SetLabelSize(0.06);
   TopoMCorr_eta2_pt1->GetZaxis()->SetTitleSize(0.072);
   TopoMCorr_eta2_pt1->GetZaxis()->SetTitleOffset(1.2);
   TopoMCorr_eta2_pt1->GetZaxis()->SetTitleFont(132);
   TopoMCorr_eta2_pt1->Draw("same");
   
   TH1F *TopoMCorr_eta2_pt1 = new TH1F("TopoMCorr_eta2_pt1","TopoMCorr",50,0,20000);
   TopoMCorr_eta2_pt1->SetBinContent(3,0.7853755);
   TopoMCorr_eta2_pt1->SetBinContent(4,5.414245);
   TopoMCorr_eta2_pt1->SetBinContent(5,10.58257);
   TopoMCorr_eta2_pt1->SetBinContent(6,11.03849);
   TopoMCorr_eta2_pt1->SetBinContent(7,8.216557);
   TopoMCorr_eta2_pt1->SetBinContent(8,6.690875);
   TopoMCorr_eta2_pt1->SetBinContent(9,5.055161);
   TopoMCorr_eta2_pt1->SetBinContent(10,3.501405);
   TopoMCorr_eta2_pt1->SetBinContent(11,2.215379);
   TopoMCorr_eta2_pt1->SetBinContent(12,1.33424);
   TopoMCorr_eta2_pt1->SetBinContent(13,0.7035816);
   TopoMCorr_eta2_pt1->SetBinContent(14,0.3439107);
   TopoMCorr_eta2_pt1->SetBinContent(15,0.1598335);
   TopoMCorr_eta2_pt1->SetBinContent(16,0.0858355);
   TopoMCorr_eta2_pt1->SetBinContent(17,0.05384758);
   TopoMCorr_eta2_pt1->SetBinContent(18,0.01595188);
   TopoMCorr_eta2_pt1->SetEntries(204021);
   TopoMCorr_eta2_pt1->SetStats(0);

   ci = TColor::GetColor("#99ff66");
   TopoMCorr_eta2_pt1->SetFillColor(ci);
   TopoMCorr_eta2_pt1->SetFillStyle(1002);

   ci = TColor::GetColor("#99ff66");
   TopoMCorr_eta2_pt1->SetLineColor(ci);
   TopoMCorr_eta2_pt1->SetLineWidth(2);
   TopoMCorr_eta2_pt1->SetMarkerStyle(20);
   TopoMCorr_eta2_pt1->GetXaxis()->SetRange(1,100);
   TopoMCorr_eta2_pt1->GetXaxis()->SetNdivisions(505);
   TopoMCorr_eta2_pt1->GetXaxis()->SetLabelFont(132);
   TopoMCorr_eta2_pt1->GetXaxis()->SetLabelOffset(0.01);
   TopoMCorr_eta2_pt1->GetXaxis()->SetLabelSize(0.06);
   TopoMCorr_eta2_pt1->GetXaxis()->SetTitleSize(0.072);
   TopoMCorr_eta2_pt1->GetXaxis()->SetTitleOffset(0.95);
   TopoMCorr_eta2_pt1->GetXaxis()->SetTitleFont(132);
   TopoMCorr_eta2_pt1->GetYaxis()->SetLabelFont(132);
   TopoMCorr_eta2_pt1->GetYaxis()->SetLabelOffset(0.01);
   TopoMCorr_eta2_pt1->GetYaxis()->SetLabelSize(0.06);
   TopoMCorr_eta2_pt1->GetYaxis()->SetTitleSize(0.072);
   TopoMCorr_eta2_pt1->GetYaxis()->SetTitleOffset(0.95);
   TopoMCorr_eta2_pt1->GetYaxis()->SetTitleFont(132);
   TopoMCorr_eta2_pt1->GetZaxis()->SetLabelFont(132);
   TopoMCorr_eta2_pt1->GetZaxis()->SetLabelSize(0.06);
   TopoMCorr_eta2_pt1->GetZaxis()->SetTitleSize(0.072);
   TopoMCorr_eta2_pt1->GetZaxis()->SetTitleOffset(1.2);
   TopoMCorr_eta2_pt1->GetZaxis()->SetTitleFont(132);
   TopoMCorr_eta2_pt1->Draw("same");
   
   TH1F *TopoMCorr_eta2_pt1 = new TH1F("TopoMCorr_eta2_pt1","TopoMCorr",50,0,20000);
   TopoMCorr_eta2_pt1->SetBinContent(3,0.3228511);
   TopoMCorr_eta2_pt1->SetBinContent(4,2.710928);
   TopoMCorr_eta2_pt1->SetBinContent(5,5.216215);
   TopoMCorr_eta2_pt1->SetBinContent(6,6.283179);
   TopoMCorr_eta2_pt1->SetBinContent(7,6.095642);
   TopoMCorr_eta2_pt1->SetBinContent(8,5.787181);
   TopoMCorr_eta2_pt1->SetBinContent(9,4.73484);
   TopoMCorr_eta2_pt1->SetBinContent(10,3.38541);
   TopoMCorr_eta2_pt1->SetBinContent(11,2.141122);
   TopoMCorr_eta2_pt1->SetBinContent(12,1.293957);
   TopoMCorr_eta2_pt1->SetBinContent(13,0.6749468);
   TopoMCorr_eta2_pt1->SetBinContent(14,0.3186733);
   TopoMCorr_eta2_pt1->SetBinContent(15,0.1457588);
   TopoMCorr_eta2_pt1->SetBinContent(16,0.0761288);
   TopoMCorr_eta2_pt1->SetBinContent(17,0.0485089);
   TopoMCorr_eta2_pt1->SetBinContent(18,0.0120692);
   TopoMCorr_eta2_pt1->SetEntries(169097);
   TopoMCorr_eta2_pt1->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   TopoMCorr_eta2_pt1->SetFillColor(ci);
   TopoMCorr_eta2_pt1->SetFillStyle(1002);

   ci = TColor::GetColor("#ff0000");
   TopoMCorr_eta2_pt1->SetLineColor(ci);
   TopoMCorr_eta2_pt1->SetLineWidth(2);
   TopoMCorr_eta2_pt1->SetMarkerStyle(20);
   TopoMCorr_eta2_pt1->GetXaxis()->SetRange(1,100);
   TopoMCorr_eta2_pt1->GetXaxis()->SetNdivisions(505);
   TopoMCorr_eta2_pt1->GetXaxis()->SetLabelFont(132);
   TopoMCorr_eta2_pt1->GetXaxis()->SetLabelOffset(0.01);
   TopoMCorr_eta2_pt1->GetXaxis()->SetLabelSize(0.06);
   TopoMCorr_eta2_pt1->GetXaxis()->SetTitleSize(0.072);
   TopoMCorr_eta2_pt1->GetXaxis()->SetTitleOffset(0.95);
   TopoMCorr_eta2_pt1->GetXaxis()->SetTitleFont(132);
   TopoMCorr_eta2_pt1->GetYaxis()->SetLabelFont(132);
   TopoMCorr_eta2_pt1->GetYaxis()->SetLabelOffset(0.01);
   TopoMCorr_eta2_pt1->GetYaxis()->SetLabelSize(0.06);
   TopoMCorr_eta2_pt1->GetYaxis()->SetTitleSize(0.072);
   TopoMCorr_eta2_pt1->GetYaxis()->SetTitleOffset(0.95);
   TopoMCorr_eta2_pt1->GetYaxis()->SetTitleFont(132);
   TopoMCorr_eta2_pt1->GetZaxis()->SetLabelFont(132);
   TopoMCorr_eta2_pt1->GetZaxis()->SetLabelSize(0.06);
   TopoMCorr_eta2_pt1->GetZaxis()->SetTitleSize(0.072);
   TopoMCorr_eta2_pt1->GetZaxis()->SetTitleOffset(1.2);
   TopoMCorr_eta2_pt1->GetZaxis()->SetTitleFont(132);
   TopoMCorr_eta2_pt1->Draw("same");
   
   TH1F *ptbjets = new TH1F("ptbjets","",50,0,20000);
   ptbjets->SetBinContent(3,13);
   ptbjets->SetBinContent(4,19);
   ptbjets->SetBinContent(5,17);
   ptbjets->SetBinContent(6,11);
   ptbjets->SetBinContent(7,13);
   ptbjets->SetBinContent(8,3);
   ptbjets->SetBinContent(9,7);
   ptbjets->SetBinContent(10,4);
   ptbjets->SetBinContent(11,4);
   ptbjets->SetBinContent(12,2);
   ptbjets->SetBinContent(13,1);
   ptbjets->SetBinContent(14,1);
   ptbjets->SetBinContent(17,2);
   ptbjets->SetEntries(97);
   ptbjets->SetStats(0);
   ptbjets->SetLineWidth(2);
   ptbjets->SetMarkerStyle(20);
   ptbjets->GetXaxis()->SetTitle("M_{corr} [MeV]");
   ptbjets->GetXaxis()->SetRange(3,18);
   ptbjets->GetXaxis()->SetNdivisions(505);
   ptbjets->GetXaxis()->SetLabelFont(132);
   ptbjets->GetXaxis()->SetLabelOffset(0.01);
   ptbjets->GetXaxis()->SetLabelSize(0.06);
   ptbjets->GetXaxis()->SetTitleSize(0.072);
   ptbjets->GetXaxis()->SetTitleOffset(0.95);
   ptbjets->GetXaxis()->SetTitleFont(132);
   ptbjets->GetYaxis()->SetTitle("Events / (400 MeV)");
   ptbjets->GetYaxis()->SetLabelFont(132);
   ptbjets->GetYaxis()->SetLabelOffset(0.01);
   ptbjets->GetYaxis()->SetLabelSize(0.06);
   ptbjets->GetYaxis()->SetTitleSize(0.072);
   ptbjets->GetYaxis()->SetTitleOffset(0.95);
   ptbjets->GetYaxis()->SetTitleFont(132);
   ptbjets->GetZaxis()->SetLabelFont(132);
   ptbjets->GetZaxis()->SetLabelSize(0.06);
   ptbjets->GetZaxis()->SetTitleSize(0.072);
   ptbjets->GetZaxis()->SetTitleOffset(1.2);
   ptbjets->GetZaxis()->SetTitleFont(132);
   ptbjets->Draw("same e");
   
   TLegend *leg = new TLegend(0.6,0.6,0.95,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("ptbjets","Data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TopoMCorr_eta2_pt1","Z+l-jet","f");

   ci = TColor::GetColor("#66ccff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1002);

   ci = TColor::GetColor("#66ccff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TopoMCorr_eta2_pt1","Z+c-jet","f");

   ci = TColor::GetColor("#99ff66");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1002);

   ci = TColor::GetColor("#99ff66");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TopoMCorr_eta2_pt1","Z+b-jet","f");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1002);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.69,0.4,0.84,0.52,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *text = pt->AddText("LHCb");
   pt->Draw();
   
   TH1F *ptbjets__1 = new TH1F("ptbjets__1","",50,0,20000);
   ptbjets__1->SetBinContent(3,13);
   ptbjets__1->SetBinContent(4,19);
   ptbjets__1->SetBinContent(5,17);
   ptbjets__1->SetBinContent(6,11);
   ptbjets__1->SetBinContent(7,13);
   ptbjets__1->SetBinContent(8,3);
   ptbjets__1->SetBinContent(9,7);
   ptbjets__1->SetBinContent(10,4);
   ptbjets__1->SetBinContent(11,4);
   ptbjets__1->SetBinContent(12,2);
   ptbjets__1->SetBinContent(13,1);
   ptbjets__1->SetBinContent(14,1);
   ptbjets__1->SetBinContent(17,2);
   ptbjets__1->SetEntries(97);
   ptbjets__1->SetDirectory(0);
   ptbjets__1->SetStats(0);
   ptbjets__1->SetLineWidth(2);
   ptbjets__1->SetMarkerStyle(20);
   ptbjets__1->GetXaxis()->SetTitle("M_{corr} [MeV]");
   ptbjets__1->GetXaxis()->SetRange(3,18);
   ptbjets__1->GetXaxis()->SetNdivisions(505);
   ptbjets__1->GetXaxis()->SetLabelFont(132);
   ptbjets__1->GetXaxis()->SetLabelOffset(0.01);
   ptbjets__1->GetXaxis()->SetLabelSize(0.06);
   ptbjets__1->GetXaxis()->SetTitleSize(0.072);
   ptbjets__1->GetXaxis()->SetTitleOffset(0.95);
   ptbjets__1->GetXaxis()->SetTitleFont(132);
   ptbjets__1->GetYaxis()->SetTitle("Events / (400 MeV)");
   ptbjets__1->GetYaxis()->SetLabelFont(132);
   ptbjets__1->GetYaxis()->SetLabelOffset(0.01);
   ptbjets__1->GetYaxis()->SetLabelSize(0.06);
   ptbjets__1->GetYaxis()->SetTitleSize(0.072);
   ptbjets__1->GetYaxis()->SetTitleOffset(0.95);
   ptbjets__1->GetYaxis()->SetTitleFont(132);
   ptbjets__1->GetZaxis()->SetLabelFont(132);
   ptbjets__1->GetZaxis()->SetLabelSize(0.06);
   ptbjets__1->GetZaxis()->SetTitleSize(0.072);
   ptbjets__1->GetZaxis()->SetTitleOffset(1.2);
   ptbjets__1->GetZaxis()->SetTitleFont(132);
   ptbjets__1->Draw("sameaxis");
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig2.C <==
{
//=========Macro generated from canvas: c/c
//=========  (Mon Nov  3 11:14:40 2014) by ROOT version5.34/20
   TCanvas *c = new TCanvas("c", "c",10,44,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->Range(1.012346,0.1791139,65.20988,0.6221519);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.14);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.05);
   c->SetBottomMargin(0.16);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
   
   TH1D *eta1 = new TH1D("eta1","jetpt_jeteta",13,10,62);
   eta1->SetBinContent(1,0.2701654);
   eta1->SetBinContent(2,0.3676921);
   eta1->SetBinContent(3,0.4392407);
   eta1->SetBinContent(4,0.477966);
   eta1->SetBinContent(5,0.5033488);
   eta1->SetBinContent(6,0.5170753);
   eta1->SetBinContent(7,0.5182196);
   eta1->SetBinContent(8,0.5367946);
   eta1->SetBinContent(9,0.5421271);
   eta1->SetBinContent(10,0.5615711);
   eta1->SetBinContent(11,0.5210792);
   eta1->SetBinContent(12,0.5459183);
   eta1->SetBinContent(13,0.5081967);
   eta1->SetBinError(1,0.0008081017);
   eta1->SetBinError(2,0.001386064);
   eta1->SetBinError(3,0.002174327);
   eta1->SetBinError(4,0.003164526);
   eta1->SetBinError(5,0.004464542);
   eta1->SetBinError(6,0.006036816);
   eta1->SetBinError(7,0.008061258);
   eta1->SetBinError(8,0.01059507);
   eta1->SetBinError(9,0.01309299);
   eta1->SetBinError(10,0.01616689);
   eta1->SetBinError(11,0.02051428);
   eta1->SetBinError(12,0.02514709);
   eta1->SetBinError(13,0.02862607);
   eta1->SetMinimum(0.25);
   eta1->SetMaximum(0.6);
   eta1->SetEntries(15572.14);
   eta1->SetStats(0);
   eta1->SetLineWidth(2);
   eta1->SetMarkerStyle(20);
   eta1->GetXaxis()->SetTitle("p_{T}(jet) [GeV]");
   eta1->GetXaxis()->SetRange(1,13);
   eta1->GetXaxis()->SetNdivisions(505);
   eta1->GetXaxis()->SetLabelFont(132);
   eta1->GetXaxis()->SetLabelOffset(0.01);
   eta1->GetXaxis()->SetLabelSize(0.06);
   eta1->GetXaxis()->SetTitleSize(0.072);
   eta1->GetXaxis()->SetTitleOffset(0.95);
   eta1->GetXaxis()->SetTitleFont(132);
   eta1->GetYaxis()->SetTitle("#varepsilon(b-tag)");
   eta1->GetYaxis()->SetLabelFont(132);
   eta1->GetYaxis()->SetLabelOffset(0.01);
   eta1->GetYaxis()->SetLabelSize(0.06);
   eta1->GetYaxis()->SetTitleSize(0.072);
   eta1->GetYaxis()->SetTitleOffset(0.95);
   eta1->GetYaxis()->SetTitleFont(132);
   eta1->GetZaxis()->SetLabelFont(132);
   eta1->GetZaxis()->SetLabelSize(0.06);
   eta1->GetZaxis()->SetTitleSize(0.072);
   eta1->GetZaxis()->SetTitleOffset(1.2);
   eta1->GetZaxis()->SetTitleFont(132);
   eta1->Draw("");
   
   TPaveText *pt = new TPaveText(0.69,0.4,0.84,0.52,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *text = pt->AddText("LHCb");
   pt->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig3.C <==
{
//=========Macro generated from canvas: c1/Summary
//=========  (Thu Dec 18 15:05:03 2014) by ROOT version5.34/20
   TCanvas *c1 = new TCanvas("c1", "Summary",0,0,1050,650);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0.7666667,-0.1,1.233333,1.9);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.05);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.05);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1F *h = new TH1F("h","",10,0.79,1.21);
   h->SetMinimum(0);
   h->SetMaximum(1.8);
   h->SetStats(0);
   h->SetLineWidth(2);
   h->SetMarkerStyle(20);
   h->GetXaxis()->SetNdivisions(505);
   h->GetXaxis()->SetLabelFont(132);
   h->GetXaxis()->SetLabelOffset(0.01);
   h->GetXaxis()->SetLabelSize(0.06);
   h->GetXaxis()->SetTitleSize(0.072);
   h->GetXaxis()->SetTitleOffset(0.95);
   h->GetXaxis()->SetTitleFont(132);
   h->GetYaxis()->SetLabelFont(132);
   h->GetYaxis()->SetLabelOffset(0.01);
   h->GetYaxis()->SetLabelSize(0.06);
   h->GetYaxis()->SetTitleSize(0.072);
   h->GetYaxis()->SetTitleOffset(0.95);
   h->GetYaxis()->SetTitleFont(132);
   h->GetZaxis()->SetLabelFont(132);
   h->GetZaxis()->SetLabelSize(0.06);
   h->GetZaxis()->SetTitleSize(0.072);
   h->GetZaxis()->SetTitleOffset(1.2);
   h->GetZaxis()->SetTitleFont(132);
   h->Draw("AH");
   TBox *box = new TBox(0.9333333,0.84,1.066667,1.2864);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffff00");
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(0.9497028,0.84,1.050297,1.2864);

   ci = TColor::GetColor("#ffcc00");
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(0.9333333,0.22,1.066667,0.6664);

   ci = TColor::GetColor("#ffff00");
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(0.9436902,0.22,1.05631,0.6664);

   ci = TColor::GetColor("#ffcc00");
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(2);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.5);
   grae->SetPoint(0,0.9253972,1.196);
   grae->SetPointError(0,0.06367613,0.06920806,0,0);
   grae->SetPoint(1,0.9899268,0.576);
   grae->SetPointError(1,0.06840731,0.07120194,0,0);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,0.8417803,1.08107);
   Graph_Graph1->SetMinimum(0.514);
   Graph_Graph1->SetMaximum(1.258);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->GetXaxis()->SetNdivisions(505);
   Graph_Graph1->GetXaxis()->SetLabelFont(132);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetXaxis()->SetTitleFont(132);
   Graph_Graph1->GetYaxis()->SetLabelFont(132);
   Graph_Graph1->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetYaxis()->SetTitleFont(132);
   Graph_Graph1->GetZaxis()->SetLabelFont(132);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph1);
   
   grae->Draw("p ");
   
   grae = new TGraphAsymmErrors(2);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   grae->SetMarkerSize(1.5);
   grae->SetPoint(0,0.9227096,1.068);
   grae->SetPointError(0,0.06350322,0.06879303,0,0);
   grae->SetPoint(1,0.9881124,0.448);
   grae->SetPointError(1,0.06813484,0.07078475,0,0);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,0.8392373,1.078866);
   Graph_Graph2->SetMinimum(0.386);
   Graph_Graph2->SetMaximum(1.13);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->GetXaxis()->SetNdivisions(505);
   Graph_Graph2->GetXaxis()->SetLabelFont(132);
   Graph_Graph2->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetXaxis()->SetTitleFont(132);
   Graph_Graph2->GetYaxis()->SetLabelFont(132);
   Graph_Graph2->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetYaxis()->SetTitleFont(132);
   Graph_Graph2->GetZaxis()->SetLabelFont(132);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph2->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph2);
   
   grae->Draw("p ");
   
   grae = new TGraphAsymmErrors(2);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.5);
   grae->SetPoint(0,1.000238,0.9400001);
   grae->SetPointError(0,0.07840836,0.07521985,0,0);
   grae->SetPoint(1,1.053782,0.32);
   grae->SetPointError(1,0.07780672,0.08230587,0,0);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,0.9004037,1.157514);
   Graph_Graph3->SetMinimum(0.258);
   Graph_Graph3->SetMaximum(1.002);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->GetXaxis()->SetNdivisions(505);
   Graph_Graph3->GetXaxis()->SetLabelFont(132);
   Graph_Graph3->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3->GetXaxis()->SetTitleFont(132);
   Graph_Graph3->GetYaxis()->SetLabelFont(132);
   Graph_Graph3->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3->GetYaxis()->SetTitleFont(132);
   Graph_Graph3->GetZaxis()->SetLabelFont(132);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3);
   
   grae->Draw("p ");
   
   grae = new TGraphAsymmErrors(2);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.5);
   grae->SetPoint(0,0.9253972,1.196);
   grae->SetPointError(0,0.01382213,0.01186066,0,0);
   grae->SetPoint(1,0.9899268,0.576);
   grae->SetPointError(1,0.01085529,0.008947008,0,0);
   grae->Draw("e1 ");
   
   grae = new TGraphAsymmErrors(2);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   grae->SetMarkerSize(1.5);
   grae->SetPoint(0,0.9227096,1.068);
   grae->SetPointError(0,0.01381378,0.01407253,0,0);
   grae->SetPoint(1,0.9881124,0.448);
   grae->SetPointError(1,0.01079272,0.008712385,0,0);
   grae->Draw("e1 ");
   
   grae = new TGraphAsymmErrors(2);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.5);
   grae->SetPoint(0,1.000238,0.9400001);
   grae->SetPointError(0,0.03331167,0.03241857,0,0);
   grae->SetPoint(1,1.053782,0.32);
   grae->SetPointError(1,0.03890072,0.03233124,0,0);
   grae->Draw("e1 ");
   box = new TBox(0.6,1.732,0.69,1.792);

   ci = TColor::GetColor("#ffcc00");
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(0.63,1.732,0.66,1.792);

   ci = TColor::GetColor("#ffff00");
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   TLatex *   tex = new TLatex(0.8,1.604,"LHCb, #sqrt{s} = 7 TeV");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   TGaxis *gaxis = new TGaxis(0.8,0.84,1.2,0.84,54.99424,534.2257,808,"");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.037);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(0.3);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetLineWidth(2);
   gaxis->Draw();
      tex = new TLatex(1.0905,0.69,"#bf{#sigma_{Z+b}(p_{T} > 10 GeV) [fb]}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
   gaxis = new TGaxis(0.8,0.22,1.2,0.22,0.3660282,256.094,808,"");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.037);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(0.3);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetLineWidth(2);
   gaxis->Draw();
      tex = new TLatex(1.0905,0.07,"#bf{#sigma_{Z+b}(p_{T} > 20 GeV) [fb]}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.35,0.78,0.55,0.93,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(-26215);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph0","MCFM MSTW08 massive LO","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","MCFM MSTW08 massless LO","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","MCFM MSTW08 massless NLO","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.78,0.78,0.98,0.93,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(-26215);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("Graph","Data_{ stat}","f");

   ci = TColor::GetColor("#ffcc00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","Data_{ tot}","f");

   ci = TColor::GetColor("#ffff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}

